Subgame perfect implementation: A new result

This paper concerns what will happen if quantum mechanics is concerned in subgame perfect implementation. The main result is: When additional conditions are satisfied, the traditional characterization on subgame perfect implementation shall be amended by virtue of a quantum stage mechanism. Furthermore, by using an algorithmic stage mechanism, this amendment holds in the macro world too.

==> spe.m <==
%***********************************************************
% Subgame perfect implementation: a new result
%***********************************************************
% Copyright:
%       Dr. Haoyang Wu
%       Wan-Dou-Miao Research Lab
%       China
% Email: hywch@mail.xjtu.edu.cn
% 2011-4-13
%***********************************************************

start_time = cputime;

% N: the number of outcomes. See the Example 1 given in Section 3.
% Let J={1, 2, 3, 4} represent {Alice, Apple, Lily, Cindy}
N = 4;

agent_name = cell(N,1);
agent_name{1}='Alice';
agent_name{2}='Apple';
agent_name{3}='Lily';
agent_name{4}='Cindy';

% Delta: the number of sequences of agents specified in Condition multi-alpha
Delta = 2;

% ldelta: the length of the delta-th sequence
ldelta = zeros(2,1);
ldelta(1) = 1;      % l^{1}=1;
ldelta(2 )= 1;      % l^{2}=1;

% jdelta: the sequences of agents j^{delta}(0), ..., j^{delta}(l^{delta})
jdelta = zeros(2,2);
jdelta(1,1) = 1;      % j^{1}(0) = Alice
jdelta(1,2) = 2;      % j^{1}(1) = Apple
jdelta(2,1) = 3;      % j^{2}(0) = Lily
jdelta(2,2) = 4;      % j^{2}(1) = Cindy

% gamma: the coefficient of entanglement. We simply set gamma to its maximum pi/2
gamma = pi/2;

% (xi, eta) denote the array of parameters of each agent j^{delta}(0)'s unitary operation
xi = zeros(Delta,1);
eta = zeros(Delta,1);

% Reading parameters xi_delta and eta_delta from each agent j^{delta}(0),
% delta = 1,..., Delta
xi(1) = 0;
eta(1) = pi/2;
xi(2) = 0;
eta(2) = pi/2;

% Define two 2*2 matrices X and Y
X=zeros(2,2);
Y=zeros(2,2);

% In the beginning, the matrix X represents the local operation omega_1 of
% agent j^{1}(0)
X(1,1) = exp(i*eta(1))*cos(xi(1)/2);
X(1,2) = i*sin(xi(1)/2);
X(2,1) = X(1,2);
X(2,2) = exp(- i*eta(1))*cos(xi(1)/2);
row_X = 2;

% Computing omega_1 *...* omega_Delta  (here, * represents \otimes)
for delta = 2 : Delta
	% Y varies from omega_2 to omega_Delta
	Y(1,1) = exp(i*eta(delta))*cos(xi(delta)/2);
	Y(1,2) = i*sin(xi(delta)/2);
	Y(2,1) = Y(1,2);
	Y(2,2) = exp(- i*eta(delta))*cos(xi(delta)/2);

	% Computing the leftmost and rightmost columns of Z= X * Y
	Z = zeros(row_X*2, 2);
	for row = 1 : row_X
		Z((row-1)*2+1, 1) = X(row,1) * Y(1,1);
		Z((row-1)*2+2, 1) = X(row,1) * Y(2,1);
		Z((row-1)*2+1, 2) = X(row,2) * Y(1,2);
		Z((row-1)*2+2, 2) = X(row,2) * Y(2,2);
	end
	X = Z;
	row_X = 2 * row_X;
end
% Now the matrix X contains the leftmost and rightmost columns of omega_1 * ... * omega_Delta

% Computing |psi2>=[omega_1 * ... * omega_Delta] |psi1>
psi2 = zeros(power(2,Delta),1);
for row = 1 : power(2,Delta)
	psi2(row) = X(row,1)*cos(gamma/2) + X(row,2)*i*sin(gamma/2);
end

% Computing |psi3>=J^(+)|psi2>
psi3 = zeros(power(2,Delta),1);
for row = 1 : power(2,Delta)
	psi3(row) = cos(gamma/2)*psi2(row) - i*sin(gamma/2)*psi2(power(2,Delta) - row+1);
end

% Computing the probability distribution <psi3|psi3>
distribution = psi3.*conj(psi3);
distribution = distribution./sum(distribution);

% Randomly choosing a "collapsed" state from all possible 2^{Delta} states
% |C..CC>,...., |D..DD> according to the probability distribution <psi3|psi3>
random_number = rand;
temp=0;
for index = 1: power(2,Delta)
	temp = temp + distribution(index);
	if temp >= random_number
		break;
	end
end

% collapsed_state: a binary representation of the index of the collapsed state,
% '0' stands for |C> '1' stands for |D>
collapsed_state = dec2bin(index-1);
size_of_collapsed_state = size(collapsed_state);

% Defining an array of messages of N agents
message=cell(N,1);

% For each agent j^{delta}(0)... j^{delta}(l^delta}, the algorithm generates the 
% messages m^{j^{delta}(0)}...m^{j^{delta}(l^delta)}
for delta = 1 : Delta - size_of_collapsed_state(2)
	message{jdelta(delta, 1)}=strcat('card(', agent_name(jdelta(delta, 1)),', 0)');
    for k = 1 : ldelta(delta)
        message{jdelta(delta, k+1)}=strcat('card(',agent_name(jdelta(delta, k+1)),', 0)');
    end
end

for index = 1 : size_of_collapsed_state(2)
    delta = Delta - size_of_collapsed_state(2) + index;
	if collapsed_state(index)=='0'  % Note: '0' stands for |C>
		message{jdelta(delta, 1)}=strcat('card(', agent_name(jdelta(delta, 1)),', 0)');
        for k =1 : ldelta(delta)
            message{jdelta(delta, k+1)}=strcat('card(', agent_name(jdelta(delta, k+1)),', 0)');
        end
	else
		message{jdelta(delta, 1)}=strcat('card(', agent_name(jdelta(delta, 1)),', 1)');
        for k =1 : ldelta(delta)
            message{jdelta(delta, k+1)}=strcat('card(', agent_name(jdelta(delta, k+1)),', 1)');
        end
	end
end

% The algorithm outputs all messages m^1, ..., m^N to the designer
for j = 1 : N
	if size(message{j},2)==0
        message{j}=strcat('card(', agent_name(j), ', 0');
    end
    disp(message{j});
end

end_time=cputime;
runtime=end_time - start_time

%***********************************************************
%                      END
%***********************************************************

